Versatile emulation of spiking neural networks on an accelerated neuromorphic substrate

We present first experimental results on the novel BrainScaleS-2 neuromorphic architecture based on an analog neuro-synaptic core and augmented by embedded microprocessors for complex plasticity and experiment control. The high acceleration factor of 1000 compared to biological dynamics enables the execution of computationally expensive tasks, by allowing the fast emulation of long-duration experiments or rapid iteration over many consecutive trials. The flexibility of our architecture is demonstrated in a suite of five distinct experiments, which emphasize different aspects of the BrainScaleS-2 system.

==> code/mpl_figures/__main__.py <==
#!/usr/bin/env python2
# encoding: utf-8

import glob
import os
import os.path as osp
import sys

sys.path.insert(0, osp.dirname(osp.abspath(__file__)))

from . import core
from .core import log


def plot_all():
    plotscripts = glob.glob(osp.join(osp.dirname(osp.abspath(__file__)),
        "fig*.py"))

    plotscripts = map(lambda x: osp.splitext(osp.basename(x))[0], plotscripts)

    for name in plotscripts:
        core.make_figure(name)


if __name__ == "__main__":
    import sys
    from inspect import isfunction, getargspec
    local_globals = globals().keys()

    def is_noarg_function(f):
        "Test if f is valid function and has no arguments"
        func = globals()[f]
        if isfunction(func):
            argspec = getargspec(func)
            if len(argspec.args) == 0\
                        and argspec.varargs is None\
                        and argspec.keywords is None:
                return True
        return False

    def show_functions():
        functions.sort()
        for f in functions:
            print f
    functions = [f for f in local_globals if is_noarg_function(f)]
    if len(sys.argv) <= 1 or sys.argv[1] == "-h":
        show_functions()
    else:
        for launch in sys.argv[1:]:
            if launch in functions:
                run = globals()[launch]
                run()
            else:
                print launch, "not part of functions:"
                show_functions()


==> code/mpl_figures/aux.py <==
#!/usr/bin/env python2
# encoding: utf-8

import numpy as np

"""
This file gathers the auxilliary functions which are repeated over several images when the plots are created. This should structre the codes and reduce code redundancy.

Use it well!
"""

def suppPlotDistributions(ax, sampled, target, errorBar=True, fontsize=12):
    """
    Keywords:
        -- ax: pointer of the axis object
        -- sampled: numpy matrix with states in columns and repetitions in rows
        -- target: numpy vector of the target distribution
    """

    # Get the medain and the quarters for the emulated distr
    # obtain the data fro the plots
    sampledMedian = np.median(sampled, axis=0)
    sampled75 = np.percentile(sampled, 75, axis=0)
    sampled25 = np.percentile(sampled, 25, axis=0)
    errDown = sampledMedian - sampled25
    errUp = sampled75 - sampledMedian
    x = np.array(range(0, len(sampledMedian)))[::-1]

    # make the bar plots
    ax.bar(x, target, width=0.35, label='target',
           bottom=1E-3, color='C0')
    ax.bar(x + 0.35, sampledMedian, width=0.35,
           label='sampled', bottom=1E-3, color='C1')
    if errorBar:
        ax.errorbar(x + .35, sampledMedian, yerr=[errDown, errUp],
                    ecolor='black', elinewidth=0.75, capthick=1, fmt="none",
                    capsize=0.0, label='IQR')

    # prepare the axis
    ax.set_xticks([])
    ax.set_xlim([min(x - .35), max(x + 0.35 + .35)])

    ax.set_xlabel(r'states $\mathbf{z}$', fontsize=fontsize)
    ax.set_ylabel(r'$p(\mathbf{z} | \mathbf{z}_{\backslash})$', fontsize=fontsize)


==> code/mpl_figures/core.py <==
#!/usr/bin/env python2
# encoding: utf-8

"""
    Core utils for all figures.
"""

import itertools as it
import numpy as np
import os
import os.path as osp
import pylab as p
import string

np.random.seed(424242)

folders = {}
folders["root"] = osp.join(osp.dirname(osp.abspath(__file__)), "..", "..")

folders["fig"] = osp.join(folders["root"], "fig")
# Create the fig folder if it does not exists
if not osp.exists(folders["fig"]):
	os.makedirs(folders["fig"])

folders["data"] = osp.join(folders["root"], "data")

def make_log(name):
    import logging
    import os
    log = logging.Logger(name)
    if "DEBUG" in os.environ:
        log_level = logging.DEBUG
        log_formatter = logging.Formatter("%(asctime)s %(levelname)s: "
            "%(message)s", datefmt="%y-%m-%d %H:%M:%S")
    else:
        log_level = logging.INFO
        log_formatter = logging.Formatter("%(asctime)s %(levelname)s: "
            "%(message)s", datefmt="%y-%m-%d %H:%M:%S")
    log_handler = logging.StreamHandler()
    log_handler.setFormatter(log_formatter)
    log.addHandler(log_handler)
    log.setLevel(log_level)
    return log
log = make_log("paper-spikeyrbms-ijcnn2017")

# in order to have consistent coloring, please have all colors be defined here
label_to_color = {
    # preliminary:
    "sw" : "k",
    "sw+hw" : "m", #"r",
    "hw_all" : "g",
    "hw_single" : "b",
}

layer_to_color = {
    "hidden" : "orange",
    "label" : "blue",
    "bad" : "red",
}
layer_alpha = 0.75

dataset_to_color = {
    "train" : "g",
    "test" : "b",
    "train_theo" : "darkgreen",
    "test_theo" : "#062A78",
    #  "hw_mean" : "deepskyblue", 
    #  "hw_span" : "aqua",
    "hw_mean" :  "#A67B5B",
    "hw_span" : "wheat",
}

def make_figure(name):
    log.info("--- Creating figure: {} ---".format(name))

    plotscript = get_plotscript(name)

    class FigureNotDone(Exception):
        pass

    def throw_figure_not_done():
        raise FigureNotDone

    try:
        gs = getattr(plotscript, "get_gridspec",
                lambda: throw_figure_not_done())()
    except FigureNotDone:
        log.error("Work on {} hasn't even started yet, sheesh!".format(name))
        return

    fig_kwargs = getattr(plotscript, "get_fig_kwargs", lambda: {})()

    fig, axes = make_axes(gs, fig_kwargs=fig_kwargs)

    # call possible axes adjustment script for figure
    getattr(plotscript, "adjust_axes", lambda axes: None)(axes)

    for k, ax in axes.iteritems():
        log.info("Plotting subfigure: {}".format(k))
        getattr(plotscript, "plot_{}".format(k), lambda ax: log.warn(
            "Plotscript missing for subplot <{}> in figure <{}>!"
            "".format(k, name)))(ax)

    log.info("Plotting labels…")
    getattr(plotscript, "plot_labels", lambda axes: log.warn(
        "Not plotting labels for figure {}".format(name)))(axes)

    save_figure(fig, name)
    p.close(fig)

def get_plotscript(name):
    try:
        exec("from . import {} as plotscript".format(name))
    except ImportError:
        log.error("Plotscript for figure {} not found!".format(name))
        raise
    return plotscript

def save_figure(fig, name):
    fig.savefig(osp.join(folders["fig"], name))


def make_axes(gridspec, fig_kwargs=None):
    """
        Turn gridspec information into plots.
    """
    if fig_kwargs is None:
        fig_kwargs = {}

    fig = p.figure(**fig_kwargs)
    axes = {}

    for k, gs in gridspec.iteritems():
        # we just add a label to make sure all axes are actually created
        log.debug("Creating subplot: {}".format(k))
        axes[k] = fig.add_subplot(gs, label=k)

    return fig, axes


def get_data(filename):
    return np.load(osp.join(folders["data"], filename))

def plot_labels(axes, labels_to_plot, xpos_default=.04, ypos_default=.90,
        label_xpos={}, label_ypos={}, label_color={}, fontdict={}):

    for l, c in zip((l for l in labels_to_plot),
            string.ascii_uppercase):
        log.info("Subplot {0} receives label {1}".format( l, c ))
        c = c
        plot_caption(axes[l], c,
                label_xpos.get(l, xpos_default),
                label_ypos.get(l, ypos_default), label_color.get(l, "k"),
                fontdict=fontdict)

def plot_caption(ax, caption, xpos=.04, ypos=.88, color="k", fontdict={}):
    # find out how our caption will look in reality
    caption_args={
            "ha" : "left", "va" : "bottom",
            #"weight" : "bold",
            "style" : "normal",
            "size" : 16,
            "color": color,
            "zorder" : 1000,
        }
    # r = get_renderer(ax.figure)
    # bb = t.get_window_extent(renderer=r)

    # if fontdict is None:
        # fontdict = {"family": "Linux Biolinum Kb"}
        # size = caption_args["size"]
        # bbox = mpatches.FancyBboxPatch(ax.transAxes.transform((xpos, ypos)),
                # size *1.0, size*1.0, zorder=10,
                # edgecolor="k", facecolor="r", boxstyle="round")
        # ax.patches.append(bbox)

    t = ax.text(xpos, ypos, caption, fontdict=fontdict, transform=ax.transAxes,
            **caption_args )

def hide_axis(ax):
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)

def show_axis(ax):
    ax.get_xaxis().set_visible(True)
    ax.get_yaxis().set_visible(True)

def hide_ticks(ax, axis=u'both', minormajor=u'both'):
    ax.tick_params(axis=axis, which=minormajor,length=0)

def make_spines_all(ax):
    # ax.spines['top'].set_visible(False)
    # ax.spines['right'].set_visible(False)

    ax.get_xaxis().tick_bottom()
    ax.get_yaxis().tick_left()

def make_spines_right(ax):
    ax.spines['left'].set_visible(False)
    ax.spines['top'].set_visible(False)

    ax.get_xaxis().tick_bottom()
    ax.get_yaxis().tick_right()

def make_spines(ax):
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    ax.get_xaxis().tick_bottom()
    ax.get_yaxis().tick_left()

def make_arrow(ax, pos_from, pos_to, color="r", arrowstyle="<|-|>",
        shrinkA=0., shrinkB=0., transform="data"):
    ax.annotate("", xy=pos_to, xytext=pos_from,
            xycoords=transform, textcoords=transform,
            arrowprops=dict(arrowstyle=arrowstyle, color=color,
                shrinkA=shrinkA, shrinkB=shrinkB))

def make_arrow_lines(ax, xpos, xlength, ypos, color="r", arrowstyle="<|-|>",
        line_alpha=0.75, text_ypos_adjustment=0., text_va="center", text=""):

    make_arrow(ax, (xpos, ypos), (xpos+xlength, ypos), color=color, arrowstyle=arrowstyle)

    ax.text(xpos+xlength/2., ypos - text_ypos_adjustment, text,
            va=text_va, color="r", ha="center")

    ax.axvline(x=xpos, ls="-", alpha=line_alpha, color=color)
    ax.axvline(x=xpos+xlength, ls="-", alpha=line_alpha, color=color)




==> code/mpl_figures/data.py <==
#!/usr/bin/env python2
# encoding: utf-8

from . import core

get = core.get_data

def get_cr():
    """
        Return obtained classification rates.
    """
    return {
        # TODO: Replace sw values with newly obtained measurements
        "sw_train" : 0.934,
        "sw_train_err" : 0.009,
        "sw_test" : 0.866,
        "sw_test_err": 0.017,
        "sw+hw_train" : 0.907,
        "sw+hw_train_err": 0.017,
        "sw+hw_test" : 0.781,
        "sw+hw_test_err": 0.015,
        "hw_all_train" : 0.898,
        "hw_all_train_err" : 0.018,
        "hw_all_test" : 0.807,
        "hw_all_test_err" : 0.023,
        "hw_single" : core.get_data("CR_singleHWneuron.npy"),
    }






==> code/mpl_figures/figInsects.py <==
#!/usr/bin/env python2
# encoding: utf-8

import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec as gs
import matplotlib.patches as patches

from . import core
from .core import log
from . import aux

hl_color = '#FB2CF9'
connection_color = 'k'  # '#55EDA9'

tight_figure = True
# tight_figure = False

if tight_figure:
    figure_ratio = 2.8/5.
else:
    figure_ratio = 4./5.

# Cherry-picked rate-rate calibrated neurons:
cpu1_neuron_index = [ 19, 20, 22, 23, 24, 25, 27, 29 ];
# Cherry-picked weight-rate calibrated neurons:
cpu4_neuron_index = [ 0, 5, 6, 7, 9, 11, 13, 15 ];
# Rate-rate calibrated motor neurons:
motor_neuron_index = [ 16, 17 ];
# Monitor neurons:
monitor_neuron_index = [ 18, 21, 26, 28, 30, 31 ];


def get_gridspec():
    """
        Return dict: {"plot_name" : gridspec}
    """
    if tight_figure:
        gs_main = gs.GridSpec(13, 18,
                              hspace=0.3,
                              left=0.02,
                              right=0.985,
                              top=1.025,
                              bottom=-0.07)

        # y, x
        gs_network = gs_main[:5, 2:8]

        gs_spikes_labels = gs_main[0:, :8]
        gs_spikes_cl1 =   gs_main[5, 2:8]
        gs_spikes_cpu4 =  gs_main[6:8, 2:8]
        gs_spikes_cpu1 =  gs_main[8:10, 2:8]
        gs_spikes_motor = gs_main[10, 2:8]

        gs_colorbar = gs_main[5:11, 8:9]

        gs_trajectory_label = gs_main[:3, 14:]
        gs_trajectory = gs_main[:4, 8:14]

        gs_multiple_runs = gs_main[3:12, 9:]
        gs_multiple_runs_label = gs_main[5:12, 9:]
    else:
        gs_main = gs.GridSpec(14, 18,
                              hspace=0.3,
                              left=0.0,
                              right=0.985,
                              top=.99,
                              bottom=0.01)

        gs_network = gs_main[:6, 2:8]

        gs_spikes_labels = gs_main[0:6, :5]
        gs_spikes_cl1 =   gs_main[0, 10:]
        gs_spikes_cpu4 =  gs_main[1:3, 10:]
        gs_spikes_cpu1 =  gs_main[3:5, 10:]
        gs_spikes_motor = gs_main[5, 10:]

        gs_trajectory_label = gs_main[7:, :5]
        gs_trajectory = gs_main[7:, 2:6]

        gs_multiple_runs = gs_main[7:, 11:]
        gs_multiple_runs_label = gs_main[7:, 11:]

    # gs_trajectory = gs.GridSpecFromSubplotSpec(1, 3, gs_main[0, 0],
    #                                     wspace=0.45,
    #                                     width_ratios=[0.2, 1.0, 1.0])

    return {
        # these are needed for proper labelling
        # core.make_axes takes care of them
        "spikes_labels": gs_spikes_labels,
        "network": gs_network,
        "spikes_cl1": gs_spikes_cl1,
        "spikes_cpu4": gs_spikes_cpu4,
        "spikes_cpu1": gs_spikes_cpu1,
        "spikes_motor": gs_spikes_motor,
        "trajectory": gs_trajectory,
        "trajectory_label": gs_trajectory_label,
        "multiple_runs": gs_multiple_runs,
        "multiple_runs_label": gs_multiple_runs_label,
        "colorbar": gs_colorbar,
    }


def adjust_axes(axes):
    """
        Settings for all plots.
    """
    axis_without_axes = [
        "network",
        "trajectory",
        "trajectory_label",
        "multiple_runs",
        "multiple_runs_label",
        "spikes_labels",
        ]
    for k in axis_without_axes:
        core.hide_axis(axes[k])

    axis_without_frame = [
        "network",
        "trajectory",
        "trajectory_label",
        "multiple_runs",
        "multiple_runs_label",
        "spikes_labels",
        ]
    for k in axis_without_frame:
        axes[k].set_frame_on(False)

def plot_colorbar(ax):
    img = ax.pcolor(np.array([[100, 0], [0, 0]]), cmap="bone_r")
    ax.set_visible(False)
    pos = ax.get_position()
    pos.x0 = pos.x0 + 0.005
    pos.x1 = pos.x0 + 0.015
    cax = plt.axes(pos)
    cb = plt.colorbar(img, cax=cax)
    cb.set_label("rate [hw kHz / bio Hz]")
    cb.set_ticks([0, 100])
    #cb.ax.set_yticklabels(cb.ax.get_yticklabels(), rotation=90)
    cb.ax.yaxis.set_label_coords(1.8, 0.5)
    pass

def plot_labels(axes):
    core.plot_labels(axes,
                     labels_to_plot=[
                         "spikes_labels",
                         "trajectory",
                         "multiple_runs_label",
                     ],
                     label_ypos={
                         'spikes_labels': 0.912,
                         'trajectory': 0.71,
                         'multiple_runs_label': 0.85
                         },
                     label_xpos={'trajectory': 0.17},
                     )


def get_fig_kwargs():
    width = 7.12
    alpha = figure_ratio
    return {"figsize": (width, alpha*width)}


# Helpers for insect plots
def distill_indices(spikes_idx, spikes_times, indices):
    idx = np.copy(spikes_idx)
    times = np.copy(spikes_times)

    # Create list of culprits to be removed
    culprits = np.unique(idx)
    for i in indices:
        culprits = culprits[culprits != i]

    for c in culprits:
        times = times[idx != c]
        idx = idx[idx != c]

    return [idx, times]


def map_indides(spikes_idx, source, target=None):
    if target is None:
        target = np.arange(len(source)).astype(int)
    for i, s in enumerate(source):
        spikes_idx = np.where(spikes_idx==s, target[i], spikes_idx)
    return spikes_idx


def draw_connection(a, b, ax, color=hl_color, alpha=.5):
    x = np.array([a, b]).T
    ax.plot(x[0], x[1], color, alpha=alpha, lw=1, zorder=0)

###############################
# Plot functions for subplots #
###############################
#
# naming scheme: plot_<plot_name>(ax)
#
# ax is the Axes to plot into
#

spikes = np.load('../data/insects/spikes.npy')
spikes_idx = spikes[0, :]
spikes_times = spikes[1, :]*10e-9
# print("Last spike at t={}".format(spikes_times[-1]))

# runtime = 10e-6*10*10000
runtime = spikes_times[-1]
bin_size = 100e-6  # 100 us
nr_bins = int(runtime/bin_size) + 1
bins = np.linspace(0, runtime, nr_bins)
activity_max=100e3*bin_size

# Extract indices from the mess
cpu1 = distill_indices(spikes_idx, spikes_times, cpu1_neuron_index)
cpu1[0] = map_indides(cpu1[0], cpu1_neuron_index)

cpu4 = distill_indices(spikes_idx, spikes_times, cpu4_neuron_index)
cpu4[0] = map_indides(cpu4[0], cpu4_neuron_index)

compass = distill_indices(spikes_idx, spikes_times, monitor_neuron_index[:4])
compass[0] = map_indides(compass[0], monitor_neuron_index[:4])

motor = distill_indices(spikes_idx, spikes_times, motor_neuron_index)
motor[0] = map_indides(motor[0], motor_neuron_index)


def plot_population_activity(axis,
                             population,
                             nr_nodes,
                             bins,
                             label,
                             runtime,
                             activity_max=10,
                             time_axis=False,
                             line=None,
                             color=None):

    hist = np.histogram2d(population[1],
                          population[0],
                          bins=[len(bins), nr_nodes],
                          range=[[0, runtime], [0, nr_nodes]]
                          )[0]/activity_max
    # hist = np.histogram2d(population[1], population[0], bins=[bins, np.arange(nr_nodes)])[0]/activity_max
    hist += np.meshgrid(bins, np.arange(nr_nodes))[1].T

    axis.hist2d(1000*population[1],
                nr_nodes/(nr_nodes-1.)*population[0],
                cmap="bone_r",
                bins=[len(bins), nr_nodes])

    # axis.plot(1000*bins, hist, 'k')
    if line is not None:
        axis.plot([0, 1000*runtime], [line, line], 'k-')
    axis.get_yaxis().set_ticks(np.arange(nr_nodes))
    axis.get_yaxis().set_ticklabels('')
    if not time_axis:
        axis.get_xaxis().set_visible(False)
    else:
        axis.set_xlabel('time [hw ms / bio s]')
    axis.set_ylabel(label, rotation=0, ha='right', va='center')
    # axis.set_ylabel(label, rotation=0, labelpad=30, va='center')
    axis.set_xlim([0, 1000*runtime])
    axis.set_ylim([0, nr_nodes])
    # axis.grid(True)
    if color is not None:
        axis.tick_params(color=color)
        for spine in axis.spines.values():
            spine.set_edgecolor(color)
            spine.set_linewidth(2.)


def plot_network(ax):
    bg_color = 'white'
    # bg_fill = '#D4E7E4'
    bg_fill = 'white'
    bg_alpha = 0

    fg_color = 'k'
    fg_fill = 'white'
    fg_alpha = 1

    con_alpha = 1.  # 0.5
    con_color = connection_color

    if tight_figure:
        box_height = 4
    else:
        box_height = 3

    ec_comp = 'C5'
    ec_int = 'C0'
    ec_steer = 'C1'
    ec_motor = 'C2'
    linewidth = 2.

    # Sensors
    bg_sensors = patches.Rectangle((-3, 20), 6, 4, ec=bg_color, fc=bg_fill, alpha=bg_alpha)
    ax.add_patch(bg_sensors)

    tnl = patches.Rectangle((-2.5, 20.5), 1, box_height, ec=fg_color, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(tnl)
    o_tnl = (-2, 21.5)
    ax.text(o_tnl[0], o_tnl[1], 'FL', va='baseline', ha='center')
    compass = patches.Rectangle((-1, 20.5), 2, box_height, ec=ec_comp, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(compass)
    o_compass = (0, 21.5)
    ax.text(o_compass[0], o_compass[1], 'Compass', va='baseline', ha='center')
    tnr = patches.Rectangle((1.5, 20.5), 1, box_height, ec=fg_color, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(tnr)
    o_tnr = (2, 21.5)
    ax.text(o_tnr[0], o_tnr[1], 'FR', va='baseline', ha='center')

    # Integrators
    bg_sensors = patches.Rectangle((-3, 12), 6, 8, ec=bg_color, fc=bg_fill, alpha=bg_alpha)
    ax.add_patch(bg_sensors)

    cpu4l = patches.Rectangle((-2.5, 14.5), 2, box_height, ec=ec_int, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(cpu4l)
    o_cpu4l = (-1.5, 15.5)
    ax.text(o_cpu4l[0], o_cpu4l[1], 'IntL', va='baseline', ha='center')
    cpu4r = patches.Rectangle((0.5, 14.5), 2, box_height, ec=ec_int, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(cpu4r)
    o_cpu4r = (1.5, 15.5)
    ax.text(o_cpu4r[0], o_cpu4r[1], 'IntR', va='baseline', ha='center')

    # Steering
    bg_sensors = patches.Rectangle((-3, 4.5), 6, 8, ec=bg_color, fc=bg_fill, alpha=bg_alpha)
    ax.add_patch(bg_sensors)

    cpu1l = patches.Rectangle((-2.5, 7.), 2, box_height, ec=ec_steer, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(cpu1l)
    o_cpu1l = (-1.5, 8.)
    ax.text(o_cpu1l[0], o_cpu1l[1], 'StL', va='baseline', ha='center')
    cpu1r = patches.Rectangle((0.5, 7.), 2, box_height, ec=ec_steer, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(cpu1r)
    o_cpu1r = (1.5, 8.)
    ax.text(o_cpu1r[0], o_cpu1r[1], 'StR', va='baseline', ha='center')

    # Motor
    bg_sensors = patches.Rectangle((-3, 0), 6, 4, ec=bg_color, fc=bg_fill, alpha=bg_alpha)
    ax.add_patch(bg_sensors)

    motorl = patches.Rectangle((-2.5, 0.5), 1, box_height, ec=ec_motor, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(motorl)
    o_motorl = (-2, 1.5)
    ax.text(o_motorl[0], o_motorl[1], 'ML', va='baseline', ha='center')
    motorr = patches.Rectangle((1.5, 0.5), 1, box_height, ec=ec_motor, lw=linewidth, fc=fg_fill, alpha=fg_alpha)
    ax.add_patch(motorr)
    o_motorr = (2, 1.5)
    ax.text(o_motorr[0], o_motorr[1], 'MR', va='baseline', ha='center')

    # Connections
    draw_connection(o_tnl, o_cpu4l, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_tnr, o_cpu4r, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_compass, o_cpu4l, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_compass, o_cpu4r, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_compass, o_cpu1l, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_compass, o_cpu1r, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_cpu4l, o_cpu1r, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_cpu4r, o_cpu1l, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_cpu1l, o_motorl, ax, color=con_color, alpha=con_alpha)
    draw_connection(o_cpu1r, o_motorr, ax, color=con_color, alpha=con_alpha)

    if tight_figure:
        ax.set_xlim([-2.6, 2.6])
        ax.set_ylim([0, 28])
    else:
        ax.set_xlim([-2.6, 3.0])
        ax.set_ylim([0, 27])


def plot_trajectory(ax):
    # core.show_axis(ax)
    # core.make_spines(ax)

    # Get positions
    traj = np.load('../data/insects/trajectory.npy')
    pos_x = traj[0, :] - traj[0, 0]
    pos_y = traj[1, :] - traj[1, 0]
    x_max = np.max(np.abs(pos_x))

    angle = -45.
    pos_x, pos_y = np.cos(angle * 2 * np.pi / 360.) * pos_x + np.sin(-angle * 2 * np.pi / 360.) * pos_y, np.sin(angle * 2 * np.pi / 360.) * pos_x + np.cos(angle * 2 * np.pi / 360.) * pos_y

    idx_return = len(pos_x)//4

    # Plot spikes
    ax.plot(pos_x[:idx_return], pos_y[:idx_return], 'k', alpha=.5)
    ax.plot(pos_x[idx_return], pos_y[idx_return], 'ko', mfc='none', alpha=1)
    ax.plot(pos_x[idx_return:], pos_y[idx_return:], hl_color, alpha=.5)
    ax.plot(pos_x[0], pos_y[0], 'kx', ms=10, alpha=1)

    # ax.set_xlim([np.min(pos_x)-x_margin, np.max(pos_x)+x_margin])
    ax.set_aspect('equal')
    ax.set_xlim(-1700., 11000.)
    ax.set_ylim(-1200., 7500.)
    # ax.set_ylim([-range_max, range_max])
    # ax.get_xaxis().set_ticklabels([])
    # ax.get_yaxis().set_ticklabels([])
    # ax.set_xlabel('x')
    # ax.set_ylabel('y')


def plot_trajectory_label(ax):
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    legend_x = 0.1
    legend_y = 0.1
    dx = 0.05
    dy = 0.2

    ax.plot(legend_x, legend_y + 3 * dy, 'kx', ms=8, alpha=1)
    ax.text(legend_x + 0.07, legend_y + 3 * dy, 'home location', va='center')

    ax.plot(legend_x, legend_y + 2 * dy, 'ko', mfc='none', alpha=1)
    ax.text(legend_x + 0.07, legend_y + 2 * dy, 'return location', va='center')

    ax.plot([legend_x - dx, legend_x + dx], [legend_y + dy, legend_y + dy], 'k', alpha=.5)
    ax.text(legend_x + 0.07, legend_y + dy, 'spread-out', va='center')

    ax.plot([legend_x - dx, legend_x + dx], [legend_y, legend_y], hl_color, alpha=.5)
    ax.text(legend_x + 0.07, legend_y, 'return', va='center')


def plot_multiple_runs(ax):
    idx_return = 500//2 - 1
    inlay = False
    max_range = None

    data = np.load('../data/insects/multiple_runs.npy')

    pos_x = data[0, :, :]
    pos_y = data[1, :, :]

    # pos = np.array([pos_x, pos_y])
    if max_range is None:
        max_range = 1.1*np.max(np.abs(data))

    nr_trajectories = pos_x.shape[0]

    alpha = .3
    alpha_return = .3
    lw = 1

    for i in range(nr_trajectories):
        ax.plot(pos_x[i][:idx_return],
                pos_y[i][:idx_return],
                'k',
                lw=lw,
                alpha=alpha)
        ax.plot(pos_x[i][idx_return:],
                pos_y[i][idx_return:],
                hl_color,
                lw=lw,
                alpha=alpha_return)
        ax.plot(pos_x[i][idx_return],
                pos_y[i][idx_return],
                'ko',
                mfc='none',
                ms=3,
                alpha=.5)
    ax.plot(0, 0, 'kx', ms=10)
    ax.set_xlabel('x')
    ax.set_ylabel('y')
    ax.set_xticklabels([])
    ax.set_yticklabels([])
    ax.set_xlim([-max_range, max_range])
    ax.set_ylim([-max_range, max_range])


def plot_multiple_runs_label(ax):
    pass


def plot_spikes_labels(ax):
    pass


def plot_spikes_cl1(ax):
    plot_population_activity(ax,
                             compass,
                             4,
                             bins,
                             'compass',
                             runtime,
                             activity_max=activity_max,
                             color='C5')


def plot_spikes_cpu4(ax):
    plot_population_activity(ax,
                             cpu4,
                             8,
                             bins,
                             'integrators',
                             runtime,
                             activity_max=activity_max,
                             line=None,
                             color='C0')


def plot_spikes_cpu1(ax):
    plot_population_activity(ax,
                             cpu1,
                             8,
                             bins,
                             'steering',
                             runtime,
                             activity_max=activity_max,
                             line=None,
                             color='C1')


def plot_spikes_motor(ax):
    plot_population_activity(ax,
                             motor,
                             2,
                             bins,
                             'motor',
                             runtime,
                             activity_max=activity_max,
                             time_axis=True,
                             color='C2')


==> code/mpl_figures/figPong.py <==
#!/usr/bin/env python2
# encoding: utf-8

import matplotlib as mpl
import matplotlib.image as mpimg
from matplotlib import gridspec as gs
from matplotlib import collections as coll
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition, inset_axes
import pylab as p
import copy
import numpy as np
import matplotlib.patches as patches

from . import core
from .core import log
from . import aux


def get_gridspec():
    """
        Return dict: plot -> gridspec
    """
    # TODO: Adjust positioning
    gs_main = gs.GridSpec(1, 3, wspace=0.45, width_ratios=[1.5, 0.9, 0.33],
                          left=0.05, right=0.98, top=.99, bottom=0.13)
    gs_aux = gs.GridSpecFromSubplotSpec(2, 1, gs_main[0, 1], hspace=0.5,
                                        height_ratios=[0.4, 1.])
    gs_hist = gs.GridSpecFromSubplotSpec(2, 1, gs_main[0, 2], hspace=0.5)

    return {
        # these are needed for proper labelling
        # core.make_axes takes care of them

        "setup": gs_main[0, 0],

        "learning": gs_aux[0, 0],

        "learningIsCalibration": gs_aux[1, 0],

        "time": gs_hist[0, 0],
        "energy": gs_hist[1, 0]

    }


def adjust_axes(axes):
    """
        Settings for all plots.
    """
    for ax in axes.itervalues():
        core.hide_axis(ax)

    for k in [
            "setup"
    ]:
        axes[k].set_frame_on(False)


def plot_labels(axes):
    core.plot_labels(axes,
                     labels_to_plot=[
                         "setup",
                         "learning",
                         "learningIsCalibration",
                         "time",
                         "energy"
                     ],
                     label_ypos={
                         'setup': 0.92,
                         'learning': 0.65,
                         'time': 0.80,
                         'learningIsCalibration': 0.96,
                         'energy': 0.80,
                         },
                     label_xpos={
                         'setup': -0.06,
                         'learning': -0.30,
                         'learningIsCalibration': -0.30,
                         'time': -0.45,
                         'energy': -0.45,
                         },
                     )


def get_fig_kwargs():
    width = 7.12
    alpha = 5.0/12.
    return {"figsize": (width, alpha*width)}


###############################
# Plot functions for subplots #
###############################
#
# naming scheme: plot_<key>(ax)
#
# ax is the Axes to plot into
#
labelsize = 10  # JG: unified size, see matplotlibrc
legendFont = 10


def plot_setup(ax):

    ax.text(-0.03, 0.75, 'playing\nfield', horizontalalignment='center',
            verticalalignment='center', rotation=90, transform=ax.transAxes)
    ax.text(0, 0.315, 'state', horizontalalignment='center',
            verticalalignment='center', rotation=90, transform=ax.transAxes)
    ax.text(0, 0.065, 'action', horizontalalignment='center',
            verticalalignment='center', rotation=90, transform=ax.transAxes)
    return


def plot_time(ax):

    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)

    # FIXME
    # Load the data
    # [iteration, meanR, meanRerror, Performance, PermformanceError]
    # data = np.loadtxt('../data/pong/perfAndReward.csv', delimiter=',')
    # data taken from Wunderlich et al, signed off by TW
    data = {'BSS2': 0.4e-3, 'simulation': 4.3e-3}

    ax.bar(0., data['BSS2'], width=0.6, label='BSS2')
    ax.bar(1., data['simulation'], width=0.6, label='simulation')

    ax.set_ylabel('time [s]')
    ax.set_yscale('log')

    ax.set_ylim((1e-4, None))

    ax.set_xticks([0., 1.])
    ax.set_xticklabels(['BSS2', 'sim'], rotation=30)
    ax.set_xlim(-0.4, 1.5)

    return


def plot_energy(ax):

    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)

    # FIXME
    # Load the data
    # [iteration, meanR, meanRerror, Performance, PermformanceError]
    # data = np.loadtxt('../data/pong/perfAndReward.csv', delimiter=',')
    # data taken from Wunderlich et al, signed off by TW
    data = {'BSS2': 0.023e-3, 'simulation': 106.e-3}

    ax.bar(0., data['BSS2'], width=0.6, label='BSS2')
    ax.bar(1., data['simulation'], width=0.6, label='simulation')

    ax.set_ylabel('energy [J]')
    ax.set_yscale('log')

    ax.set_ylim((8e-6, None))

    ax.set_xlim(-0.4, 1.5)
    ax.set_xticks([0., 1.])
    ax.set_xticklabels(['BSS2', 'sim'], rotation=30)

    return


def plot_learning(ax):

    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)

    # Load the data
    # [iteration, meanR, meanRerror, Performance, PermformanceError]
    data = np.loadtxt('../data/pong/perfAndReward.csv', delimiter=',')

    #ax.plot(data[:,0], data[:,1], linewidth=2, color='tab:orange',
    #        label=r'$\langle R \rangle$ mean Reward')
    #ax.fill_between(data[:,0], data[:,1] - data[:,2], data[:,1] + data[:,2],
    #                color='tab:orange', alpha=0.3, linewidth=0.0)
    ax.plot(data[:,0] / 1000, data[:,3], linewidth=2, color='tab:blue',
            label='performance')
    ax.fill_between(data[:,0] / 1000, data[:,3] - data[:,4], data[:,3] + data[:,4],
                    color='tab:blue', alpha=0.3, linewidth=0.0)
    # ax.legend(loc="lower right")
    ax.set_ylabel("perf.", fontsize=labelsize)
    # ax.ticklabel_format(style="sci", axis="x", scilimits=(0, 0))
    ylim = ax.get_ylim()
    ax.set_ylim([0.0, ylim[1]])
    ax.set_xlabel("iteration [1000]", fontsize=labelsize)

    return


def plot_learningIsCalibration(ax):

    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)

    # Load the data
    # [Thresh, Weight]
    data = np.loadtxt('../data/pong/threshVsLearnedWeights.csv', delimiter=',')
    thresh = data[:, 0]
    wFinal = data[:, 1]
    wInit = np.loadtxt('../data/pong/initWeights.csv')

    # Add jitter for better visibility
    stdJitter = 0.1
    wFinal = wFinal + np.random.randn(len(wFinal)) * stdJitter
    thresh = thresh + np.random.randn(len(thresh)) * stdJitter
    wInit = wInit + np.random.randn(len(wInit)) * stdJitter

    # make the scatter plot
    ax.scatter(thresh, wInit, color="tab:blue", label="before learning",
               s=1.5)
    ax.scatter(thresh, wFinal, color="tab:red", label="after learning",
               s=1.5)

    ax.set_ylabel("synaptic weight", fontsize=labelsize)
    ax.set_xlabel("threshold weight", fontsize=labelsize)
    ax.set_xlim([-1, max(thresh) + 1])
    ax.set_ylim([-1, max(wInit) + 17])
    ax.plot([-2,25], [-2,25], linewidth=2,color='black')
    lgnd = ax.legend(fontsize=legendFont, loc="upper right")
    lgnd.legendHandles[0]._sizes = [20]
    lgnd.legendHandles[1]._sizes = [20]

    return


==> code/mpl_figures/figSampling.py <==
#!/usr/bin/env python2
# encoding: utf-8

import matplotlib as mpl
import matplotlib.image as mpimg
from matplotlib import gridspec as gs
from matplotlib import collections as coll
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition, inset_axes
import pylab as p
import copy
import numpy as np
import matplotlib.patches as patches

from . import core
from .core import log
from . import aux


def get_gridspec():
    """
        Return dict: plot -> gridspec
    """
    # TODO: Adjust positioning
    gs_main = gs.GridSpec(2, 1, hspace=0.3,
                          left=0.1, right=0.98, top=.977, bottom=0.04,
                          height_ratios=[0.7, 1.])
    gs_aux = gs.GridSpecFromSubplotSpec(1, 3, gs_main[0, 0], wspace=0.45,
                                        width_ratios=[0.2, 1.0, 1.0])
    gs_aux2 = gs.GridSpecFromSubplotSpec(2, 1, gs_main[1, 0], hspace=0.2,
                                         height_ratios=[1., 1.])

    return {
        # these are needed for proper labelling
        # core.make_axes takes care of them

        "topology": gs_aux[0, 0],

        "traces": gs_aux[0, 1],

        "training": gs_aux[0, 2],

        "joint": gs_aux2[0, 0],

        "conditional": gs_aux2[1, 0],
    }


def adjust_axes(axes):
    """
        Settings for all plots.
    """
    for ax in axes.itervalues():
        core.hide_axis(ax)

    for k in [
                    "topology"
    ]:
        axes[k].set_frame_on(False)


def plot_labels(axes):
    core.plot_labels(axes,
                     labels_to_plot=[
                         "topology",
                         "traces",
                         "training",
                         "joint",
                         # "conditional",
                     ],
                     label_ypos={
                         "topology": 0.88,
                         "traces": 0.88,
                         "training": 0.88,
                         },
                     label_xpos={
                         "joint": 0.015,
                         "traces": -0.2,
                         "topology": -1.2,
                         },
                     )


def get_fig_kwargs():
    width = 7.12
    alpha = 10./12./1.7
    return {"figsize": (width, alpha*width)}


###############################
# Plot functions for subplots #
###############################
#
# naming scheme: plot_<key>(ax)
#
# ax is the Axes to plot into
#

def plot_topology(ax):

    pass

fontSize = 10  # JG: unified size, see matplotlibrc; also removed '-2'/'-4' at different places


def plot_traces(ax):
    highlight_color = "C0"

    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)
    ax.spines['left'].set_visible(False)
    ax.spines['bottom'].set_visible(False)

    # load data of the traces
    volts = core.get_data('samplingTrace.npy')

    for i, v in enumerate(volts):
        ax.plot(v + i * 3. - 3., '-k')
        if i == 2:
            t1Max = np.max(v + i * 3. - 3.)
            t1Reset = (v + i * 3. - 3.)[150]
        if i == 0:
            t3Max = np.max(v + i * 3. - 3.)
            t3Reset = (v + i * 3. - 3.)[150]
    ax.text(170, -57.5, r'time [a.u.]', fontsize=fontSize)

    ax.text(-50, -48.5, r'$u_3$', fontsize=fontSize)
    ax.text(-50, -51.5, r'$u_2$', fontsize=fontSize)
    ax.text(-50, -54.5, r'$u_1$', fontsize=fontSize)

    ax.text(140., -44.7, '101', color=highlight_color, rotation=90, fontsize=fontSize)
    ax.text(290., -44.7, '100', color=highlight_color, rotation=90, fontsize=fontSize)
    ax.text(-48, -45.8, 'z', color=highlight_color, fontsize=fontSize)

    ax.axvline(150., ymin=.02, ymax=.78, color=highlight_color)
    ax.axvline(300., ymin=.02, ymax=.78, color=highlight_color)

    # Add pathces to trace 1
    t1rect = patches.Rectangle((140, t1Reset), 100, t1Max - t1Reset,
                               linewidth=0, facecolor="C7",
                               alpha=0.3)
    ax.add_patch(t1rect)

    # Add path to trace three
    spikeTimes = [0, 62, 258.5, 376]
    widths = [46, 100, 100, 40]
    for (spikeTime, width) in zip(spikeTimes, widths):
        t3rect = patches.Rectangle((spikeTime,t3Reset),width,t3Max - t3Reset ,
                                   linewidth=0,facecolor="C7",
                                   alpha=0.3)
        ax.add_patch(t3rect)

    rect = patches.Rectangle((140,-51), 50, 3, linewidth=0,
                             edgecolor=highlight_color, facecolor=highlight_color,
                             alpha=0.3)

    # Remove the tikz completely
    ax.set_xticks([], [])
    ax.set_yticks([], [])

    xmin, xmax = ax.get_xlim()
    ymin, ymax = ax.get_ylim()
    # manual arrowhead width and length
    hw = 1. / 20. * (ymax - ymin)
    hl = 1. / 20. * (xmax - xmin)
    lw = 1.  # axis line width
    ohg = 0.3  # arrow overhang
    ax.arrow(xmin, ymin-.6, xmax - xmin, 0, fc='k', ec='k', lw=lw,
             head_width=hw, head_length=hl, overhang=ohg,
             length_includes_head=True, clip_on=False)

    ax.set_ylim(-55.5, -44)
    ax.xaxis.set_label_coords(None, -1.35)

    return


def plot_training(ax):
    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)

    # decreasing dkl as a function of iterations with
    # iterArray = np.arange(300)
    # dummyDkl = np.exp(-0.1*iterArray) + 1e-4
    dklArray = np.load('../data/sampling/DLS_DKLs.npy')# np.array([i*dummyDkl for i in range(250)])
    iterArray = np.arange(len(dklArray[0]))

    # Obtain the arrays
    dkl90 = np.percentile(dklArray, 90, axis=0)
    dkl75 = np.percentile(dklArray, 75, axis=0)
    dkl50 = np.percentile(dklArray, 50, axis=0)
    dkl25 = np.percentile(dklArray, 25, axis=0)
    dkl10 = np.percentile(dklArray, 10, axis=0)

    # Plot the median and shade the ranges
    ax.plot(iterArray, dkl50, color='C3', linewidth=1.2,
            label='median DKL', alpha=1)
    ax.fill_between(iterArray, dkl25, dkl75, color='C3',
                    alpha=0.3, linewidth=0.0, label=r'25-75 percentile')
    # ax.fill_between(iterArray, dkl10, dkl90, color='tab:red',
    #                 alpha=0.3, linewidth=0.0, label='10-90 range')

    # set up the axes
    ax.set_yscale('log')
    ax.set_ylabel(
        r'$\mathregular{D}_\mathregular{KL} \left[ \, p \, || \, p\!^* \, \right]$',
        fontsize=fontSize)
    ax.set_xlabel('training steps [1]', fontsize=fontSize)
    ax.set_ylim(1e-3, 1)
    ax.set_xlim(0, 150)

    # add legend
    ax.legend(fontsize=fontSize)

    return


def plot_joint(ax):
    # barplots of the sampled joint and theoretical distributions

    # make th axis
    core.show_axis(ax)
    core.make_spines(ax)

    # create dummy data
    target = np.load('../data/sampling/target_probs.npy')
    sampled = np.load('../data/sampling/probs.npy')

    ax.text(12, 0.075, r'full distribution $p(z_1, z_2, z_3, z_4, z_5)$',
            fontsize=fontSize)

    aux.suppPlotDistributions(ax, sampled, target, errorBar=False, fontsize=fontSize)
    ax.set_ylabel(r'$p(\mathbf{z})$', fontsize=fontSize)
    ax.set_xlabel('')
    ylim = ax.get_ylim()
    ax.set_ylim([0.0, ylim[1]])

    return


def plot_conditional(ax):
    # barplots of the sampled conditional distributions
    # the states correspond to/are subset of the distribution in <<joint>>

    # make the axis
    core.show_axis(ax)
    core.make_spines(ax)

    # create dummy data
    target = np.load('../data/sampling/cond_target.npy')
    sampled = np.load('../data/sampling/cond_probs.npy')

    ax.text(12, 0.25, r'cond. distribution $p(z_3, z_4, z_5 | z_1=1, z_2=0)$',
            fontsize=fontSize)

    aux.suppPlotDistributions(ax, sampled, target, errorBar=False, fontsize=fontSize)
    ylim = ax.get_ylim()
    ax.set_ylim([0.0, ylim[1]])
    ax.legend(loc=2, fontsize=fontSize)


==> code/mpl_figures/figStructural.py <==
#!/usr/bin/env python2
# encoding: utf-8

import matplotlib.pyplot as plt
import matplotlib as mpl
import matplotlib.image as mpimg
from matplotlib import gridspec as gs
from matplotlib import collections as coll
import matplotlib.colors as colors
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition, inset_axes
import pylab as p
import pandas as pd
import copy
import numpy as np
import matplotlib.patches as patches

from . import core
from .core import log
from . import aux


def get_gridspec():
    """
        Return dict: plot -> gridspec
    """
    # TODO: Adjust positioning
    gs_main = gs.GridSpec(14, 9,
                          hspace=0.10,
                          wspace=0.3,
                          left=0.03, right=0.97, top=.98, bottom=0.05
                          )
    return {
        # these are needed for proper labelling
        # core.make_axes takes care of them

        "schematic": gs_main[0:7, 0:3],
        "convergence_label": gs_main[0:7, 5:8],
        "convergence": gs_main[0:5, 5:10],

        # "rasterEvol_0": gs_main[0:5, 6:11],
        "receptive0": gs_main[7:14, 0:3],
        "receptive1": gs_main[7:14, 3:6],
        "receptive2": gs_main[7:14, 6:9],
        "colorbar": gs_main[7:14, 8],
    }


def adjust_axes(axes):
    """
        Settings for all plots.
    """
    for ax in axes.itervalues():
        core.hide_axis(ax)

    for k in ["schematic", "convergence_label"]:
        axes[k].set_frame_on(False)


def plot_labels(axes):
    core.plot_labels(axes,
                     labels_to_plot=[
                         "schematic",
                         "receptive0",
                         "convergence_label",
                     ],
                     label_xpos={
                         "convergence_label": -0.55,
                         "receptive0":  -0.18,
                         "schematic":  -0.18,
                         },
                     label_ypos={
                         "convergence_label": 0.89,
                         "receptive0":  0.876,
                         "schematic":  0.89,
                         },
                     )


def get_fig_kwargs():
    width = 7.12
    alpha = 10./12./1.6
    return {"figsize": (width, alpha*width)}


###############################
# Plot functions for subplots #
###############################
#
# naming scheme: plot_<key>(ax)
#
# ax is the Axes to plot into
#

def truncate_colormap(cmap, minval=0.0, maxval=1.0, n=100):
    new_cmap = colors.LinearSegmentedColormap.from_list(
            'trunc({n},{a:.2f},{b:.2f})'.format(n=cmap.name, a=minval, b=maxval),
            cmap(np.linspace(minval, maxval, n)))
    return new_cmap

def plot_schematic(ax):
    ax.set_aspect(1.0)
    return

def plot_convergence_label(ax):
    ax.set_aspect(1.0)
    return

def plot_colorbar(ax):
    data = np.load("../data/structural/receptive.npz")
   
    cmap = plt.get_cmap("gray")
    trunc_cmap = truncate_colormap(cmap, 0.6, 1.0)
    img = ax.pcolor(np.array([[data["field"].max(), data["field"].min()]]), cmap=trunc_cmap)
    ax.set_visible(False)
    pos = ax.get_position()
    pos.x0 = pos.x0 + 0.070
    pos.x1 = pos.x0 + 0.015
    cax = plt.axes(pos)
    cb = plt.colorbar(img, cax=cax)
    cb.set_label("receptor expression prob.", fontsize=9.0)
    cb.set_ticks([])
    #cb.ax.set_yticklabels(cb.ax.get_yticklabels(), rotation=90)
    pass

    #pos = ax.get_position()
    #pos.x0 = 0.955
    #hax = plt.axes(pos)
    #pc = hax.pcolor(np.array([[0, 0], [0, np.max(data["field"])]]))
    ##hax.set_visible(False)
    #cax = plt.axes(pos)
    #cb = plt.colorbar(pc, cax=cax)
    #cb.set_ticks([])
    #cb.set_label("receptor expression prob.", fontsize=8.0)

def plot_convergence(ax):
    core.show_axis(ax)
    core.make_spines(ax)

    data = pd.read_csv("../data/structural/sweep_condensed.csv")
    addresses = np.unique(data["addresses"].values)
    rows = np.unique(data["receptors"].values / data["addresses"].values)

    keys = ["performance_{0}".format(i) for i in range(6)]

    population_selection = {
	    1: 2,
	    2: 2,
	    4: 2,
	    8: 2
	    }

    for i, a in enumerate(addresses[::1]):
	mask = (data["addresses"] == a)

	performance = data[mask].groupby("epochs")[keys].mean().values
	
	epochs = np.unique(data[mask]["epochs"].values)

	lower = data[mask].groupby("epochs")[keys].quantile(0.20).values
	upper = data[mask].groupby("epochs")[keys].quantile(0.80).values
	
	pop = population_selection[a]
	
	l = r"$1/k = {0:3.1f}$%".format(1/float(a)*100)
	c = ax.plot(epochs, performance[:,pop], label=l)[0].get_color()
	ax.fill_between(epochs,
			lower[:,pop],
			upper[:,pop],
			facecolor=c,
			edgecolor=c,
			alpha=0.2,
                        linewidth=0.0)
    
    ax.fill_between(epochs,
                    -1.0,
                    -0.5,
                    facecolor="gray",
                    edgecolor="gray",
                    alpha=0.2,
                    linewidth=0.0,
                    label="20-80 percentile")

    ax.set_xlim(0, 150)
    ax.set_ylim(0, 1)

    ax.set_xlabel("epochs")
    ax.set_ylabel("accuracy")

    ax.legend(loc="lower right")

    return

def plot_receptive(ax, cls):
    data = np.load("../data/structural/receptive.npz")
    mx, my = np.meshgrid(*[data["bins"]]*2)

    ax.set_aspect(1)

    class_names = ["setosa", "versicolor", "virginica"]
    colors = ["#555555", "#AF5A50", "#005B82"]

    ax.text(0.03, 0.9, class_names[cls], color="white", fontsize=11.0)
    ax.set_xlabel("petal length")
        
    ax.set_xticks([])

    ax.spines['right'].set_visible(True)
    ax.spines['top'].set_visible(True)

    if cls == 0:
        ax.set_yticks([])
        ax.set_ylabel("petal width")
    else:
        ax.set_yticks([])

    cmap = plt.get_cmap("gray")
    trunc_cmap = truncate_colormap(cmap, 0.6, 1.0)
    im = ax.pcolor(mx, my, data["field"][cls,:,:], alpha=1.0, cmap=trunc_cmap)


    #if cls == 2:
    #    pos = ax.get_position()
    #    pos.x0 = 0.955
    #    hax = plt.axes(pos)
    #    pc = hax.pcolor(np.array([[0, 0], [0, np.max(data["field"])]]))
    #    #hax.set_visible(False)
    #    cax = plt.axes(pos)
    #    cb = plt.colorbar(pc, cax=cax)
    #    cb.set_ticks([])
    #    cb.set_label("receptor expression prob.", fontsize=8.0)

    mask = (data["labels"] == cls)
    ax.scatter(data["xs"][mask], data["ys"][mask], marker="o", s=3, color=colors[cls], alpha=0.5)

def plot_receptive0(ax):
    core.show_axis(ax)
    core.make_spines(ax)

    plot_receptive(ax, 0)

    return

def plot_receptive1(ax):
    core.show_axis(ax)
    core.make_spines(ax)
    
    plot_receptive(ax, 1)

    return

def plot_receptive2(ax):
    core.show_axis(ax)
    core.make_spines(ax)
    plot_receptive(ax, 2)
    return


==> code/mpl_figures/figTtFS.py <==
#!/usr/bin/env python2
# encoding: utf-8

import matplotlib as mpl
import matplotlib.image as mpimg
from matplotlib import gridspec as gs
from matplotlib import collections as coll
from mpl_toolkits.axes_grid1.inset_locator import InsetPosition, inset_axes
import pylab as p
import copy
import numpy as np
import matplotlib.patches as patches

from . import core
from .core import log
from . import aux


def get_gridspec():
    """
        Return dict: plot -> gridspec
    """
    # TODO: Adjust positioning
    gs_main = gs.GridSpec(13, 9,
                          hspace=1.4,
                          wspace=0.3,
                          left=0.04, right=0.90, top=0.987, bottom=0.12
                          )
    return {
        # these are needed for proper labelling
        # core.make_axes takes care of them

        "arch": gs_main[0:5, 0:5],

        "coding": gs_main[7:13, 0:3],

        "training": gs_main[0:5, 6:9],

        # "rasterEvol_0": gs_main[0:5, 6:11],
        "rasterEvol_2": gs_main[7:13, 6:9],

        "pattern_label": gs_main[0:4, 3:5],
        "pattern_0": gs_main[1:4, 3:5],
        "pattern_1": gs_main[4:7, 3:5],
        "pattern_2": gs_main[7:10, 3:5],
        "pattern_3": gs_main[10:13, 3:5],

    }


def adjust_axes(axes):
    """
        Settings for all plots.
    """
    for ax in axes.itervalues():
        core.hide_axis(ax)

    for k in [
        "arch",
        "pattern_label"
    ]:
        axes[k].set_frame_on(False)


def plot_labels(axes):
    core.plot_labels(axes,
                     labels_to_plot=[
                         "arch",
                         "coding",
                         "pattern_label",
                         "training",
                         "rasterEvol_2",
                     ],
                     label_ypos={
                         "arch": 0.8,
                         "pattern_label": 0.735,
                         "training": 0.8,
                     },
                     label_xpos={
                         "arch": -0.053,
                         "coding": -0.1,
                         "training": -0.37,
                         "rasterEvol_2": -0.37,
                     },
                     )


def get_fig_kwargs():
    width = 7.12
    alpha = 10. / 12. / 1.4 / 1.4
    return {"figsize": (width, alpha * width)}


###############################
# Plot functions for subplots #
###############################
#
# naming scheme: plot_<key>(ax)
#
# ax is the Axes to plot into
#
plotEvery = 1
xlim = (0, 100)


def plot_rasterEvol_gen(ax, cl):
    import json
    import matplotlib.patches as mpatches
    import pickle as pkl

    # important parameters
    index_offset_inputs = 0  # multiple patterns are shown for each class, choose which one
    whichClass = cl  # 0-3

    # make the axis
    core.show_axis(ax)
    core.make_spines(ax)

    with open('../data/TtFS/para.json', "r") as f:
        para = json.load(f)
    save_every_x_batches = para["save_every_x_batches"]
    batch_number = para['batch_number']
    # input_early, input_late = para['input_early'], para['input_late']

    ylim = (5., 17.5)

    timesOfDrivingWeights = {
        1: np.load('../data/TtFS/timesOfDrivingWeights1.npy'),
        2: np.load('../data/TtFS/timesOfDrivingWeights2.npy')}

    with open('../data/TtFS/colours.pkl', 'r') as f:
        colours = pkl.load(f)
    with open('../data/TtFS/net_gids.pkl', 'r') as f:
        net_gids = pkl.load(f)
    spiketimes = {
        'hidden': np.load('../data/TtFS/spiketimes_hidden.npy', allow_pickle=True),
        'output': np.load('../data/TtFS/spiketimes_output.npy', allow_pickle=True)}
    labels = np.load('../data/TtFS/labels.npy')

    xvals = np.arange(len(spiketimes['output'])) * save_every_x_batches

    layer_iterate_list = ['hidden', 'output']

    inputs, input_indices = np.unique(labels, return_index=True)
    input_index = input_indices[whichClass]

    for i, k in enumerate(layer_iterate_list):
        v = spiketimes[k]
        tmp = np.array(v[:, input_index + index_offset_inputs])
        # make it a two dimensional array (neuron id, spike train) in case each neuron spiked exactly once
        # if len(tmp.shape) == 1 and isinstance(tmp[0], float):
        #     tmp = tmp.reshape((-1, 1))
        # for j, tm in enumerate(tmp):
        #     if len(tm) == 0 or tm[0] == np.inf:
        #         tmp[j] = [-1]
        #         rastering[j] = np.array([-1.])
        #     else:
        #         rastering[j] = tm[0]
        # rastering = rastering.reshape((-1, 1))
        # tmp_rastering = rastering[rastering != -1.]

        # some neurons have more than one spike, plot only first
        if not isinstance(tmp[0, 0], float):
            for step_id, step in enumerate(tmp):
                for neuron_id, neuron in enumerate(step):
                    tmp[step_id, neuron_id] = neuron[0] if len(neuron) > 0 else np.nan

        # treat individual ones correctly
        for lid in range(len(tmp[0])):
            gid = net_gids[k][lid]
            colour = colours[gid]
            if k != 'output':
                colour = 'grey'
                alpha = 1.0
                linewidth = 0.5
                # plot only every x.th line
                if lid % 9:
                    continue
                continue
            else:
                # colour = 'grey'
                alpha = 1.0
                linewidth = 1.5
                if lid == labels[input_index]:
                    colour = 'C3'
                else:
                    colour = 'C0'
            ax.plot(xvals[::plotEvery], tmp[::plotEvery, lid],
                    color=colour, alpha=alpha, linewidth=linewidth)
        # ax.axhline(input_early, linewidth=1, linestyle='dashed', color='black')
        # ax.axhline(input_late, linewidth=1, linestyle='dashed', color='black')

        ax.set_ylim(ylim)
        # ax.yaxis.set_ticks_position('both')
        # ax.xaxis.set_ticks_position('both')

        # lid = labels[input_index]
        # lid = lid if isinstance(lid, int) else lid[0]
        # legendColour = colours[
        #     net_gids['output'][lid]]
        # artists = [mpatches.Patch(color=legendColour, label="")]
        # ax.legend(handles=artists, loc='upper right',
        #           frameon=True,
        #           # columnspacing=0,
        #           # borderaxespad=-3.,  # distance to axes
        #           # labelspacing=-9.,
        #           # handlelength=4,
        #           handletextpad=0,
        #           fontsize='large',
        #           )

    ax.set_ylabel("spike time \n[bio $ms$ / hardware $\\mu s$]")
    ax.set_xlabel("training steps [1]")

    ax.set_xlim(xlim)

    # #################### draw arrow instead of y axis to have arrow there
    # get width and height of axes object to compute
    # matching arrowhead length and width
    # fig = plt.gcf()
    # dps = fig.dpi_scale_trans.inverted()

    bbox = ax.get_window_extent()  # .transformed(dps)
    width, height = bbox.width, bbox.height

    xmin, xmax = ax.get_xlim()
    ymin, ymax = ax.get_ylim()

    # manual arrowhead width and length
    hw = 1. / 20. * (ymax - ymin)
    hl = 1. / 20. * (xmax - xmin)
    lw = 0.5  # axis line width
    ohg = 0.3  # arrow overhang

    # compute matching arrowhead length and width
    yhw = hw / (ymax - ymin) * (xmax - xmin) * height / width
    yhl = hl / (xmax - xmin) * (ymax - ymin) * width / height / 1.6

    ax.arrow(0, ymin, 0., ymax - ymin, fc='k', ec='k', lw=lw,
             head_width=yhw, head_length=yhl, overhang=ohg,
             length_includes_head=True, clip_on=False)

    if False:
        for i, v in enumerate(timesOfDrivingWeights.values()):
            for dwx in v:
                # ax1.axvline(dwx / batch_number, ymin=0.5, linewidth=1, color='r', alpha=0.1)
                ax.axvline(dwx / batch_number,
                           ymin=float(i) / len(timesOfDrivingWeights) * 0.5,
                           ymax=(i + 1.) / len(timesOfDrivingWeights) * 0.5,
                           linewidth=1, color='r', alpha=0.1)

    return


def plot_rasterEvol_0(ax):
    plot_rasterEvol_gen(ax, 0)


def plot_rasterEvol_1(ax):
    plot_rasterEvol_gen(ax, 1)


def plot_rasterEvol_2(ax):
    plot_rasterEvol_gen(ax, 2)


def plot_rasterEvol_3(ax):
    plot_rasterEvol_gen(ax, 3)


def plot_arch(ax):
    # done with tex
    return


def plot_coding(ax):
    # make the axis
    core.show_axis(ax)
    ax.spines['top'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['right'].set_visible(False)
    ax.set_xlabel("time [a.u.]")
    ax.xaxis.set_label_coords(.5, -0.05)
    ax.set_ylabel("neuron id")
    ax.yaxis.set_ticks_position('none')
    ax.xaxis.set_ticks_position('none')
    ax.set_xticks([])
    ax.set_yticks([])

    # #################### draw arrow instead of y axis to have arrow there
    # get width and height of axes object to compute
    # matching arrowhead length and width
    # fig = plt.gcf()
    # dps = fig.dpi_scale_trans.inverted()

    # bbox = ax.get_window_extent()  # .transformed(dps)
    # width, height = bbox.width, bbox.height

    xmin, xmax = ax.get_xlim()
    ymin, ymax = ax.get_ylim()

    # manual arrowhead width and length
    hw = 1. / 20. * (ymax - ymin)
    hl = 1. / 20. * (xmax - xmin)
    lw = 0.5  # axis line width
    ohg = 0.3  # arrow overhang

    # compute matching arrowhead length and width
    # yhw = hw / (ymax - ymin) * (xmax - xmin) * height / width
    # yhl = hl / (xmax - xmin) * (ymax - ymin) * width / height

    ax.arrow(xmin, ymin, xmax - xmin, 0, fc='k', ec='k', lw=lw,
             head_width=hw, head_length=hl, overhang=ohg,
             length_includes_head=True, clip_on=False)
    return


def plot_training(ax):
    import json

    # make the axis
    core.show_axis(ax)
    core.make_spines(ax)

    colour_acc = 'black'
    colour_ene = 'C2'
    plotEnergy = True

    colour_acc = colour_acc if plotEnergy else 'black'

    with open('../data/TtFS/para.json', "r") as f:
        para = json.load(f)
    save_every_x_batches = para["save_every_x_batches"]
    batch_number = para['batch_number']

    accuracy = np.load('../data/TtFS/accuracy.npy')
    timesOfDrivingWeights = {
        1: np.load('../data/TtFS/timesOfDrivingWeights1.npy'),
        2: np.load('../data/TtFS/timesOfDrivingWeights2.npy')}

    xvals = np.arange(len(accuracy)) * save_every_x_batches
    ax.plot(xvals[::plotEvery], accuracy[::plotEvery], label="testing", color=colour_acc)

    if False:
        for i, v in enumerate(timesOfDrivingWeights.values()):
            for dwx in v:
                # ax1.axvline(dwx / batch_number, ymin=0.5, linewidth=1, color='r', alpha=0.1)
                ax.axvline(dwx / batch_number,
                           ymin=float(i) / len(timesOfDrivingWeights) * 0.5,
                           ymax=(i + 1.) / len(timesOfDrivingWeights) * 0.5,
                           linewidth=1, color='r', alpha=0.1)

    ax.set_xlabel("training steps [1]")
    ax.set_ylabel("accuracy")
    ax.set_ylim(-0.1, 1.1)

    ax.set_xlim(xlim)

    # ax.yaxis.set_ticks_position('both')
    # ax.xaxis.set_ticks_position('both')

    if plotEnergy:
        energy = np.load('../data/TtFS/energy.npy')
        ax_energy = ax.twinx()
        ax_energy.plot(xvals[::plotEvery], energy[::plotEvery], color=colour_ene, linestyle='dotted')
        ax_energy.set_ylabel("loss", color=colour_ene)
        ax_energy.set_yscale('log')
        ax_energy.yaxis.set_ticks_position('right')
        ax_energy.xaxis.set_ticks_position('both')
        ax_energy.tick_params('y', which='both', colors=colour_ene)

        ax.yaxis.set_ticks_position('left')
        ax.tick_params('y', which='both', colors=colour_acc)
        ax.set_ylabel("accuracy", color=colour_acc)

        core.show_axis(ax_energy)
        core.make_spines_right(ax_energy)

    return


def plot_pattern(ax, index):
    # make the axis
    core.show_axis(ax)
    core.make_spines_all(ax)

    times = np.load('../data/TtFS/pattern_input_times.npy')[index]
    # label = np.load('../data/TtFS/pattern_input_label.npy')[index]

    input_layout = (7, 7)
    # titles = ['stripes_h', 'stripes_v', 'x', 'o']

    ax.imshow(times.reshape(input_layout), cmap='gray')
    ax.tick_params(axis='both', colors=(0, 0, 0, 0))
    ax.set_xticks(np.arange(input_layout[0]) + 0.5)
    ax.set_xticklabels([])
    ax.set_yticks(np.arange(input_layout[1]) + 0.5)
    ax.set_yticklabels([])
    # ax.set_title(titles[label])
    # ax.grid(b=True)


def plot_pattern_label(ax):
    # done with tex
    return


def plot_pattern_0(ax):
    plot_pattern(ax, 0)


def plot_pattern_1(ax):
    plot_pattern(ax, 1)


def plot_pattern_2(ax):
    plot_pattern(ax, 2)


def plot_pattern_3(ax):
    plot_pattern(ax, 3)

